QuSpin: a Python Package for Dynamics and Exact Diagonalisation of Quantum Many Body Systems. Part II: bosons, fermions and higher spins

We present a major update to QuSpin, SciPostPhys.2.1.003 -- an open-source Python package for exact diagonalization and quantum dynamics of arbitrary boson, fermion and spin many-body systems, supporting the use of various (user-defined) symmetries in one and higher dimension and (imaginary) time evolution following a user-specified driving protocol. We explain how to use the new features of QuSpin using seven detailed examples of various complexity: (i) the transverse-field Ising chain and the Jordan-Wigner transformation, (ii) free particle systems: the Su-Schrieffer-Heeger (SSH) model, (iii) the many-body localized 1D Fermi-Hubbard model, (iv) the Bose-Hubbard model in a ladder geometry, (v) nonlinear (imaginary) time evolution and the Gross-Pitaevskii equation on a 1D lattice, (vi) integrability breaking and thermalizing dynamics in the translationally-invariant 2D transverse-field Ising model, and (vii) out-of-equilibrium Bose-Fermi mixtures. This easily accessible and user-friendly package can serve various purposes, including educational and cutting-edge experimental and theoretical research. The complete package documentation is available under http://weinbe58.github.io/QuSpin/index.html.

==> anc/example10.py <==
from __future__ import print_function, division
from quspin.operators import hamiltonian # Hamiltonians and operators
from quspin.basis import tensor_basis,spinless_fermion_basis_1d,boson_basis_1d # bases
from quspin.tools.measurements import obs_vs_time # calculating dynamics
from quspin.tools.Floquet import Floquet_t_vec # period-spaced time vector
import numpy as np # general math functions
import matplotlib.pyplot as plt # plotting library
#
##### setting up parameters for simulation
# physical parameters
L = 6 # system size
Nf, Nb = L//2, L # number of fermions, bosons
N = Nf + Nb # total number of particles
Jb, Jf = 1.0, 1.0 # boson, fermon hopping strength
Uff, Ubb, Ubf = -2.0, 0.5, 5.0  # bb, ff, bf interaction
# define time-dependent perturbation
A = 2.0
Omega = 1.0
def drive(t,Omega):
	return np.sin(Omega*t)
drive_args=[Omega]
#
###### create the basis
# build the two bases to tensor together to a bose-fermi mixture
basis_b=boson_basis_1d(L,Nb=Nb,sps=3) # boson basis
basis_f=spinless_fermion_basis_1d(L,Nf=Nf) # fermion basis
basis=tensor_basis(basis_b,basis_f) # BFM
#
##### create model
# define site-coupling lists
hop_b = [[-Jb,i,(i+1)%L] for i in range(L)] # b hopping
int_list_bb = [[Ubb/2.0,i,i] for i in range(L)] # bb onsite interaction
int_list_bb_lin = [[-Ubb/2.0,i] for i in range(L)] # bb interaction, linear term
# 
hop_f_right = [[-Jf,i,(i+1)%L] for i in range(L)] # f hopping right
hop_f_left = [[Jf,i,(i+1)%L] for i in range(L)] # f hopping left
int_list_ff = [[Uff,i,(i+1)%L] for i in range(L)] # ff nearest-neighbour interaction
drive_f = [[A*(-1.0)**i,i] for i in range(L)] # density staggered drive
#
int_list_bf = [[Ubf,i,i] for i in range(L)] # bf onsite interaction
# create static lists
static = [	
			["+-|", hop_b], # bosons hop left
			["-+|", hop_b], # bosons hop right
			["n|", int_list_bb_lin], # bb onsite interaction
			["nn|", int_list_bb], # bb onsite interaction
			#
			["|+-", hop_f_left], # fermions hop left
			["|-+", hop_f_right], # fermions hop right
			["|nn", int_list_ff], # ff nn interaction
			#
			["n|n", int_list_bf], # bf onsite interaction
			]
dynamic = [["|n",drive_f,drive,drive_args]] # drive couples to fermions only
#
###### set up Hamiltonian and initial states
no_checks = dict(check_pcon=False,check_symm=False,check_herm=False)
H_BFM = hamiltonian(static,dynamic,basis=basis,**no_checks)
# define initial Fock state through strings
s_f = "".join("1" for i in range(Nf)) + "".join("0" for i in range(L-Nf))
s_b = "".join("1" for i in range(Nb))
# basis.index accepts strings and returns the index which corresponds to that state in the basis list
i_0 = basis.index(s_b,s_f) # find index of product state in basis
psi_0 = np.zeros(basis.Ns) # allocate space for state
psi_0[i_0] = 1.0 # set MB state to be the given product state
print("H-space size: {:d}, initial state: |{:s}>|{:s}>".format(basis.Ns,s_b,s_f))
#
###### time evolve initial state and measure entanglement between species
t=Floquet_t_vec(Omega,10,len_T=10) # t.vals=times, t.i=initial time, t.T=drive period
psi_t = H_BFM.evolve(psi_0,t.i,t.vals,iterate=True)
# measure observable
Sent_args=dict(basis=basis,sub_sys_A="left")
meas = obs_vs_time(psi_t,t.vals,{},Sent_args=Sent_args)
# read off measurements
Entropy_t = meas["Sent_time"]["Sent_A"]
#
######
# configuring plots
plt.plot(t/t.T, Entropy_t)
plt.xlabel("$\\mathrm{driving\\ cycle}$",fontsize=18)
plt.ylabel('$S_\\mathrm{ent}(t)$',fontsize=18)
plt.grid(True)
plt.tick_params(labelsize=16)
plt.tight_layout()
plt.savefig('BFM.pdf', bbox_inches='tight')
plt.show()

==> anc/example4.py <==
from quspin.operators import hamiltonian # Hamiltonians and operators
from quspin.basis import spin_basis_1d, spinless_fermion_basis_1d # Hilbert space spin basis
import numpy as np # generic math functions
import matplotlib.pyplot as plt # plotting library
#
##### define model parameters #####
L=8 # system size
J=1.0 # spin zz interaction
h=np.sqrt(2) # z magnetic field strength
#
# loop over spin inversion symmetry block variable and boundary conditions
for zblock,PBC in zip([-1,1],[1,-1]):
	#
	##### define spin model
	# site-coupling lists (PBC for both spin inversion sectors)
	h_field=[[-h,i] for i in range(L)]
	J_zz=[[-J,i,(i+1)%L] for i in range(L)] # PBC
	# define spin static and dynamic lists
	static_spin =[["zz",J_zz],["x",h_field]] # static part of H
	dynamic_spin=[] # time-dependent part of H
	# construct spin basis in pos/neg spin inversion sector depending on APBC/PBC
	basis_spin = spin_basis_1d(L=L,zblock=zblock) 
	# build spin Hamiltonians
	H_spin=hamiltonian(static_spin,dynamic_spin,basis=basis_spin,dtype=np.float64)
	# calculate spin energy levels
	E_spin=H_spin.eigvalsh()
	#
	##### define fermion model
	# define site-coupling lists for external field
	h_pot=[[2.0*h,i] for i in range(L)]
	if PBC==1: # periodic BC: odd particle number subspace only
		# define site-coupling lists (including boudary couplings)
		J_pm=[[-J,i,(i+1)%L] for i in range(L)] # PBC
		J_mp=[[+J,i,(i+1)%L] for i in range(L)] # PBC
		J_pp=[[-J,i,(i+1)%L] for i in range(L)] # PBC
		J_mm=[[+J,i,(i+1)%L] for i in range(L)] # PBC
		# construct fermion basis in the odd particle number subsector
		basis_fermion = spinless_fermion_basis_1d(L=L,Nf=range(1,L+1,2))
	elif PBC==-1: # anti-periodic BC: even particle number subspace only
		# define bulk site coupling lists
		J_pm=[[-J,i,i+1] for i in range(L-1)]
		J_mp=[[+J,i,i+1] for i in range(L-1)]
		J_pp=[[-J,i,i+1] for i in range(L-1)]
		J_mm=[[+J,i,i+1] for i in range(L-1)]
		# add boundary coupling between sites (L-1,0)
		J_pm.append([+J,L-1,0]) # APBC
		J_mp.append([-J,L-1,0]) # APBC
		J_pp.append([+J,L-1,0]) # APBC
		J_mm.append([-J,L-1,0]) # APBC
		# construct fermion basis in the even particle number subsector
		basis_fermion = spinless_fermion_basis_1d(L=L,Nf=range(0,L+1,2))
	# define fermionic static and dynamic lists
	static_fermion =[["+-",J_pm],["-+",J_mp],["++",J_pp],["--",J_mm],['z',h_pot]]
	dynamic_fermion=[]
	# build fermionic Hamiltonian
	H_fermion=hamiltonian(static_fermion,dynamic_fermion,basis=basis_fermion,
							dtype=np.float64,check_pcon=False,check_symm=False)
	# calculate fermionic energy levels
	E_fermion=H_fermion.eigvalsh()
	#
	##### plot spectra
	plt.plot(np.arange(H_fermion.Ns),E_fermion/L,marker='o'
									,color='b',label='fermion')
	plt.plot(np.arange(H_spin.Ns),E_spin/L,marker='x'
									,color='r',markersize=2,label='spin')
	plt.xlabel('state number',fontsize=16)
	plt.ylabel('energy',fontsize=16)
	plt.xticks(fontsize=16)
	plt.yticks(fontsize=16)
	plt.legend(fontsize=16)
	plt.grid()
	plt.tight_layout()
	plt.show()

==> anc/example5.py <==
from quspin.operators import hamiltonian,exp_op # Hamiltonians and operators
from quspin.basis import spinless_fermion_basis_1d # Hilbert space fermion basis
from quspin.tools.block_tools import block_diag_hamiltonian # block diagonalisation
import numpy as np # generic math functions
import matplotlib.pyplot as plt # plotting library
try: # import python 3 zip function in python 2 and pass if already using python 3
    import itertools.izip as zip
except ImportError:
    pass 
##### define model parameters #####
L=100 # system size
J=1.0 # uniform hopping
deltaJ=0.1 # bond dimerisation
Delta=0.5 # staggered potential
beta=100.0 # inverse temperature for Fermi-Dirac distribution
##### construct single-particle Hamiltonian #####
# define site-coupling lists
hop_pm=[[-J-deltaJ*(-1)**i,i,(i+1)%L] for i in range(L)] # PBC
hop_mp=[[+J+deltaJ*(-1)**i,i,(i+1)%L] for i in range(L)] # PBC
stagg_pot=[[Delta*(-1)**i,i] for i in range(L)]	
# define static and dynamic lists
static=[["+-",hop_pm],["-+",hop_mp],['n',stagg_pot]]
dynamic=[]
# define basis
basis=spinless_fermion_basis_1d(L,Nf=1)
# build real-space Hamiltonian
H=hamiltonian(static,dynamic,basis=basis,dtype=np.float64)
# diagonalise real-space Hamiltonian
E,V=H.eigh()
##### compute Fourier transform and momentum-space Hamiltonian #####
# define momentm blocks and basis arguments
blocks=[dict(Nf=1,kblock=i,a=2) for i in range(L//2)] # only L//2 distinct momenta
basis_args = (L,)
# construct block-diagonal Hamiltonian
FT,Hblock = block_diag_hamiltonian(blocks,static,dynamic,spinless_fermion_basis_1d,
						basis_args,np.complex128,get_proj_kwargs=dict(pcon=True))
# diagonalise momentum-space Hamiltonian
Eblock,Vblock=Hblock.eigh()
##### prepare the density observables and initial states #####
# grab single-particle states and treat them as initial states
psi0=Vblock
# construct operator n_1 = $n_{j=0}$
n_1_static=[['n',[[1.0,0]]]]
n_1=hamiltonian(n_1_static,[],basis=basis,dtype=np.float64,
				check_herm=False,check_pcon=False)
# construct operator n_2 = $n_{j=L/2}$
n_2_static=[['n',[[1.0,L//2]]]]
n_2=hamiltonian(n_2_static,[],basis=basis,dtype=np.float64,
				check_herm=False,check_pcon=False)
# transform n_j operators to momentum space
n_1=n_1.rotate_by(FT,generator=False)
n_2=n_2.rotate_by(FT,generator=False)
##### evaluate nonequal time correlator <FS|n_2(t) n_1(0)|FS> #####
# define time vector
t=np.linspace(0.0,90.0,901)
# calcualte state acted on by n_1
n_psi0=n_1.dot(psi0)
# construct time-evolution operator using exp_op class (sometimes faster)
U = exp_op(Hblock,a=-1j,start=t.min(),stop=t.max(),num=len(t),iterate=True)
# evolve states
psi_t=U.dot(psi0)
n_psi_t = U.dot(n_psi0)
# alternative method for time evolution using Hamiltonian class
#psi_t=Hblock.evolve(psi0,0.0,t,iterate=True)
#n_psi_t=Hblock.evolve(n_psi0,0.0,t,iterate=True)
# preallocate variable
correlators=np.zeros(t.shape+psi0.shape[1:])
# loop over the time-evolved states
for i, (psi,n_psi) in enumerate( zip(psi_t,n_psi_t) ):
	correlators[i,:]=n_2.matrix_ele(psi,n_psi,diagonal=True).real
# evaluate correlator at finite temperature
n_FD=1.0/(np.exp(beta*E)+1.0)
correlator = (n_FD*correlators).sum(axis=-1)
##### plot spectra
plt.plot(np.arange(H.Ns),E/L,
					marker='o',color='b',label='real space')
plt.plot(np.arange(Hblock.Ns),Eblock/L,
					marker='x',color='r',markersize=2,label='momentum space')
plt.xlabel('state number',fontsize=16)
plt.ylabel('energy',fontsize=16)
plt.xticks(fontsize=16)
plt.yticks(fontsize=16)
plt.legend(fontsize=16)
plt.grid()
plt.tight_layout()
plt.show()
##### plot correlator
plt.plot(t,correlator,linewidth=2)
plt.xlabel('$t$',fontsize=16)
plt.ylabel('$C_{0,L/2}(t,\\beta)$',fontsize=16)
plt.xticks(fontsize=16)
plt.yticks(fontsize=16)
plt.grid()
plt.tight_layout()
plt.show()

==> anc/example6.py <==
from __future__ import print_function, division
from quspin.operators import hamiltonian,exp_op,quantum_operator # operators
from quspin.basis import spinful_fermion_basis_1d # Hilbert spaces
from quspin.tools.measurements import obs_vs_time # calculating dynamics
import numpy as np # general math functions
from numpy.random import uniform,choice # tools for doing random sampling
from time import time # tool for calculating computation time
import matplotlib.pyplot as plt # plotting library
#
##### setting parameters for simulation
# simulation parameters
n_real = 100 # number of realizations
n_boot = 100 # number of bootstrap samples to calculate error
# physical parameters
L = 8 # system size
N = L//2 # number of particles
N_up = N//2 + N % 2 # number of fermions with spin up
N_down = N//2 # number of fermions with spin down
w_list = [1.0,4.0,10.0] # disorder strength
J = 1.0 # hopping strength
U = 5.0 # interaction strength
# range in time to evolve system
start,stop,num=0.0,35.0,101
t = np.linspace(start,stop,num=num,endpoint=True)
#
###### create the basis
# build spinful fermions basis
basis = spinful_fermion_basis_1d(L,Nf=(N_up,N_down))
#
##### create model
# define site-coupling lists
hop_right = [[-J,i,i+1] for i in range(L-1)] # hopping to the right OBC
hop_left = [[J,i,i+1] for i in range(L-1)] # hopping to the left OBC
int_list = [[U,i,i] for i in range(L)] # onsite interaction
# site-coupling list to create the sublattice imbalance observable
sublat_list = [[(-1.0)**i/N,i] for i in range(0,L)]
# create static lists
operator_list_0 = [	
			["+-|", hop_left], # up hop left
			["-+|", hop_right], # up hop right
			["|+-", hop_left], # down hop left
			["|-+", hop_right], # down hop right
			["n|n", int_list], # onsite interaction
			]
imbalance_list = [["n|",sublat_list],["|n",sublat_list]]
# create operator dictionary for quantum_operator class
# add key for Hubbard hamiltonian
operator_dict=dict(H0=operator_list_0)
# add keys for local potential in each site
for i in range(L):
	# add to dictioanry keys h0,h1,h2,...,hL with local potential operator
	operator_dict["n"+str(i)] = [["n|",[[1.0,i]]],["|n",[[1.0,i]]]]
#
###### setting up operators	
# set up hamiltonian dictionary and observable (imbalance I)
no_checks = dict(check_pcon=False,check_symm=False,check_herm=False)
H_dict = quantum_operator(operator_dict,basis=basis,**no_checks)
I = hamiltonian(imbalance_list,[],basis=basis,**no_checks)
# strings which represent the initial state
s_up = "".join("1000" for i in range(N_up))
s_down = "".join("0010" for i in range(N_down))
# basis.index accepts strings and returns the index 
# which corresponds to that state in the basis list
i_0 = basis.index(s_up,s_down) # find index of product state
psi_0 = np.zeros(basis.Ns) # allocate space for state
psi_0[i_0] = 1.0 # set MB state to be the given product state
print("H-space size: {:d}, initial state: |{:s}>(x)|{:s}>".format(basis.Ns,s_up,s_down))
#
# define function to do dynamics for different disorder realizations.
def real(H_dict,I,psi_0,w,t,i):
	# body of function goes below
	ti = time() # start timing function for duration of reach realisation
	# create a parameter list which specifies the onsite potential with disorder
	params_dict=dict(H0=1.0)
	for j in range(L):
		params_dict["n"+str(j)] = uniform(-w,w)
	# using the parameters dictionary construct a hamiltonian object with those
	# parameters defined in the list
	H = H_dict.tohamiltonian(params_dict)
	# use exp_op to get the evolution operator
	U = exp_op(H,a=-1j,start=t.min(),stop=t.max(),num=len(t),iterate=True)
	psi_t = U.dot(psi_0) # get generator psi_t for time evolved state
	# use obs_vs_time to evaluate the dynamics
	t = U.grid # extract time grid stored in U, and defined in exp_op
	obs_t = obs_vs_time(psi_t,t,dict(I=I))
	# print reporting the computation time for realization
	print("realization {}/{} completed in {:.2f} s".format(i+1,n_real,time()-ti))
	# return observable values
	return obs_t["I"]
#
###### looping over differnt disorder strengths
for w in w_list:	
	I_data = np.vstack([real(H_dict,I,psi_0,w,t,i) for i in range(n_real)])
	##### averaging and error estimation
	I_avg = I_data.mean(axis=0) # get mean value of I for all time points
	# generate bootstrap samples
	bootstrap_gen = (I_data[choice(n_real,size=n_real)].mean(axis=0) for i in range(n_boot)) 
	# generate the fluctuations about the mean of I
	sq_fluc_gen = ((bootstrap-I_avg)**2 for bootstrap in bootstrap_gen)
	I_error = np.sqrt(sum(sq_fluc_gen)/n_boot) 
	##### plotting results
	plt.errorbar(t,I_avg,I_error,marker=".",label="w={:.2f}".format(w))
# configuring plots
plt.xlabel("$Jt$",fontsize=18)
plt.ylabel("$\mathcal{I}$",fontsize=18)
plt.grid(True)
plt.tick_params(labelsize=16)
plt.legend(loc=0)
plt.tight_layout()
plt.savefig('fermion_MBL.pdf', bbox_inches='tight')
plt.show()

==> anc/example7.py <==
from __future__ import print_function, division #import python 3 functions
from quspin.operators import hamiltonian # Hamiltonians and operators
from quspin.basis import boson_basis_1d # bosonic Hilbert space
from quspin.tools.block_tools import block_ops # dynamics in symmetry blocks
import numpy as np # general math functions
import matplotlib.pyplot as plt # plotting library
import matplotlib.animation as animation # animating movie of dynamics
#
##### define model parameters
# initial seed for random number generator
np.random.seed(0) # seed is 0 to produce plots from QuSpin2 paper
# setting up parameters of simulation
L = 6 # length of chain
N = 2*L # number of sites
nb = 0.5 # density of bosons
sps = 3 # number of states per site
J_par_1 = 1.0 # top side of ladder hopping
J_par_2 = 1.0 # bottom side of ladder hopping
J_perp =  0.5 # rung hopping
U = 20.0 # Hubbard interaction
#
##### set up Hamiltonian and observables
# define site-coupling lists
int_list_1 = [[-0.5*U,i] for i in range(N)] # interaction $-U/2 \sum_i n_i$
int_list_2 = [[0.5*U,i,i] for i in range(N)] # interaction: $U/2 \num_i n_i^2$
# setting up hopping lists
hop_list = [[-J_par_1,i,(i+2)%N] for i in range(0,N,2)] # PBC bottom leg
hop_list.extend([[-J_par_2,i,(i+2)%N] for i in range(1,N,2)]) # PBC top leg
hop_list.extend([[-J_perp,i,i+1] for i in range(0,N,2)]) # perp/rung hopping
hop_list_hc = [[J.conjugate(),i,j] for J,i,j in hop_list] # add h.c. terms
# set up static and dynamic lists
static = [
			["+-",hop_list], # hopping
			["-+",hop_list_hc], # hopping h.c.
			["nn",int_list_2], # U n_i^2
			["n",int_list_1] # -U n_i
		]
dynamic = [] # no dynamic operators
# create block_ops object
blocks=[dict(kblock=kblock) for kblock in range(L)] # blocks to project on to
baisis_args = (N,) # boson_basis_1d manditory arguments
basis_kwargs = dict(nb=nb,sps=sps,a=2) # boson_basis_1d optional args
get_proj_kwargs = dict(pcon=True) # set projection to full particle basis
H_block = block_ops(blocks,static,dynamic,boson_basis_1d,baisis_args,np.complex128,
					basis_kwargs=basis_kwargs,get_proj_kwargs=get_proj_kwargs)
# setting up local Fock basis
basis = boson_basis_1d(N,nb=nb,sps=sps)
# setting up observables
no_checks = dict(check_herm=False,check_symm=False,check_pcon=False)
n_list = [hamiltonian([["n",[[1.0,i]]]],[],basis=basis,dtype=np.float64,**no_checks) for i in range(N)]
##### do time evolution
# set up initial state
i0 = np.random.randint(basis.Ns) # pick random state from basis set
psi = np.zeros(basis.Ns,dtype=np.float64)
psi[i0] = 1.0
# print info about setup
state_str = "".join(str(int((basis[i0]//basis.sps**(L-i-1)))%basis.sps) for i in range(N))
print("total H-space size: {}, initial state: |{}>".format(basis.Ns,state_str))
# setting up parameters for evolution
start,stop,num = 0,30,301 # 0.1 equally spaced points
times = np.linspace(start,stop,num)
# calculating the evolved states
n_jobs = 1 # paralelisation: increase to see if calculation runs faster!
psi_t = H_block.expm(psi,a=-1j,start=start,stop=stop,num=num,block_diag=False,n_jobs=n_jobs)
# calculating the local densities as a function of time
expt_n_t = np.vstack([n.expt_value(psi_t).real for n in n_list]).T
# reshape data for plotting
n_t = np.zeros((num,2,L))
n_t[:,0,:] = expt_n_t[:,0::2]
n_t[:,1,:] = expt_n_t[:,1::2]
# calculating entanglement entropy 
sub_sys_A = range(0,N,2) # bottom side of ladder 
gen = (basis.ent_entropy(psi,sub_sys_A=sub_sys_A)["Sent_A"]/L for psi in psi_t.T[:])
ent_t = np.fromiter(gen,dtype=np.float64,count=num)
# plotting static figures
#"""
fig, ax = plt.subplots(nrows=5,ncols=1)
im=[]
im_ind = []
for i,t in enumerate(np.logspace(-1,np.log10(stop-1),5,base=10)):
	j = times.searchsorted(t)
	im_ind.append(j)
	im.append(ax[i].imshow(n_t[j],cmap="hot",vmax=n_t.max(),vmin=0))
	ax[i].tick_params(labelbottom=False,labelleft=False)
cax = fig.add_axes([0.85, 0.1, 0.03, 0.8])
fig.colorbar(im[2],cax)
plt.savefig("boson_density.pdf")
plt.figure()
plt.plot(times,ent_t,lw=2)
plt.plot(times[im_ind],ent_t[im_ind],marker="o",linestyle="",color="red")
plt.xlabel("$Jt$",fontsize=20)
plt.ylabel("$s_\mathrm{ent}(t)$",fontsize=20)
plt.grid()
plt.savefig("boson_entropy.pdf")
plt.show()
#"""
# setting up two plots to animate side by side
fig, (ax1,ax2) = plt.subplots(1,2)
fig.set_size_inches(10, 5)
ax1.set_xlabel(r"$Jt$",fontsize=18)
ax1.set_ylabel(r"$s_\mathrm{ent}$",fontsize=18)
ax1.grid()
line1, = ax1.plot(times, ent_t, lw=2)
line1.set_data([],[])
im = ax2.matshow(n_t[0],cmap="hot")
fig.colorbar(im)
def run(i): # function to update frame
	# set new data for plots
	line1.set_data(times[:i],ent_t[:i])
	im.set_data(n_t[i])
	return im, line1
# CAUTION: these are many animations
ani = animation.FuncAnimation(fig, run, range(num),interval=50)
plt.show()
#
""" 
###### ladder lattice 
# hopping coupling parameters:
# - : J_par_1
# = : J_par_2
# | : J_perp
#
# lattice graph
#
 = 1 = 3 = 5 = 7 = 9 =
   |   |   |   |   |
 - 0 - 2 - 4 - 6 - 8 -
#
# translations along leg-direction (i -> i+2):
#
 = 9 = 1 = 3 = 5 = 7 =
   |   |   |   |   | 
 - 8 - 0 - 2 - 4 - 6 -
#
# if J_par_1=J_par_2, one can use regular chain parity (i -> N - i) as combination 
# of the two ladder parity operators:
#
 - 8 - 6 - 4 - 2 - 0 - 
   |   |   |   |   | 
 - 9 - 7 - 5 - 3 - 1 -
 
"""

==> anc/example8.py <==
from __future__ import print_function, division
from quspin.operators import hamiltonian # Hamiltonians and operators
from quspin.basis import boson_basis_1d # Hilbert space boson basis
from quspin.tools.evolution import evolve # nonlinear evolution 
import numpy as np # generic math functions
import matplotlib.pyplot as plt # plotting library
from six import iteritems # loop over elements of dictionary
#
##### define model parameters #####
L=300 # system size
# calculate centre of chain
if L%2==0:
	j0 = L//2-0.5 # centre of chain
else:
	j0 = L//2 # centre of chain
sites=np.arange(L)-j0
# static parameters
J=1.0 # hopping
U=1.0 # Bose-Hubbard interaction strength
# dynamic parameters
kappa_trap_i=0.001 # initial chemical potential
kappa_trap_f=0.0001 # final chemical potential
t_ramp=40.0/J # set total ramp time
# ramp protocol
def ramp(t,kappa_trap_i,kappa_trap_f,t_ramp):
	return  (kappa_trap_f - kappa_trap_i)*t/t_ramp + kappa_trap_i
# ramp protocol parameters
ramp_args=[kappa_trap_i,kappa_trap_f,t_ramp]
#
##### construct single-particle Hamiltonian #####
# define site-coupling lists
hopping=[[-J,i,(i+1)%L] for i in range(L-1)]
trap=[[0.5*(i-j0)**2,i] for i in range(L)]
# define static and dynamic lists
static=[["+-",hopping],["-+",hopping]]
dynamic=[['n',trap,ramp,ramp_args]]
# define basis
basis = boson_basis_1d(L,Nb=1,sps=2)
# build Hamiltonian
Hsp=hamiltonian(static,dynamic,basis=basis,dtype=np.float64)
E,V=Hsp.eigsh(time=0.0,k=1,which='SA')
#
##### imaginary-time evolution to compute GS of GPE #####
def GPE_imag_time(tau,phi,Hsp,U):
	"""
	This function solves the real-valued GPE in imaginary time:
	$$ -\dot\phi(\tau) = Hsp(t=0)\phi(\tau) + U |\phi(\tau)|^2 \phi(\tau) $$
	"""
	return -( Hsp.dot(phi,time=0) + U*np.abs(phi)**2*phi )
# define ODE parameters
GPE_params = (Hsp,U)
# define initial state to flow to GS from
phi0=V[:,0]*np.sqrt(L) # initial state normalised to 1 particle per site
# define imaginary time vector
tau=np.linspace(0.0,35.0,71)
# evolve state in imaginary time
psi_tau = evolve(phi0,tau[0],tau,GPE_imag_time,f_params=GPE_params,
							imag_time=True,real=True,iterate=True)
#
# display state evolution
for i,psi0 in enumerate(psi_tau):
	# compute energy
	E_GS=(Hsp.matrix_ele(psi0,psi0,time=0) + 0.5*U*np.sum(np.abs(psi0)**4) ).real
	# plot wave function
	plt.plot(sites, abs(phi0)**2, color='r',marker='s',alpha=0.2,
										label='$|\\phi_j(0)|^2$')
	plt.plot(sites, abs(psi0)**2, color='b',marker='o',
								label='$|\\phi_j(\\tau)|^2$' )
	plt.xlabel('$\\mathrm{lattice\\ sites}$',fontsize=18)
	plt.title('$J\\tau=%0.2f,\\ E_\\mathrm{GS}(\\tau)=%0.4fJ$'%(tau[i],E_GS)
																,fontsize=18)
	plt.ylim([-0.01,max(abs(phi0)**2)+0.01])
	plt.legend(fontsize=18)
	plt.draw() # draw frame
	plt.pause(0.005) # pause frame
	plt.clf() # clear figure
plt.close()
#
##### real-time evolution of GPE #####
def GPE(time,psi):
	"""
	This function solves the complex-valued time-dependent GPE:
	$$ i\dot\psi(t) = Hsp(t)\psi(t) + U |\psi(t)|^2 \psi(t) $$
	"""
	# solve static part of GPE
	psi_dot = Hsp.static.dot(psi) + U*np.abs(psi)**2*psi
	# solve dynamic part of GPE
	for f,Hd in iteritems(Hsp.dynamic):
		psi_dot += f(time)*Hd.dot(psi)
	return -1j*psi_dot
# define real time vector
t=np.linspace(0.0,t_ramp,101)
# time-evolve state according to GPE
psi_t = evolve(psi0,t[0],t,GPE,iterate=True,atol=1E-12,rtol=1E-12)
#
# display state evolution
for i,psi in enumerate(psi_t):
	# compute energy
	E=(Hsp.matrix_ele(psi,psi,time=t[i]) + 0.5*U*np.sum(np.abs(psi)**4) ).real
	# compute trap
	kappa_trap=ramp(t[i],kappa_trap_i,kappa_trap_f,t_ramp)*(sites)**2
	# plot wave function
	plt.plot(sites, abs(psi0)**2, color='r',marker='s',alpha=0.2
								,label='$|\\psi_{\\mathrm{GS},j}|^2$')
	plt.plot(sites, abs(psi)**2, color='b',marker='o',label='$|\\psi_j(t)|^2$')
	plt.plot(sites, kappa_trap,'--',color='g',label='$\\mathrm{trap}$')
	plt.ylim([-0.01,max(abs(psi0)**2)+0.01])
	plt.xlabel('$\\mathrm{lattice\\ sites}$',fontsize=18)
	plt.title('$Jt=%0.2f,\\ E(t)-E_\\mathrm{GS}=%0.4fJ$'%(t[i],E-E_GS),fontsize=18)
	plt.legend(loc='upper right',fontsize=18)
	plt.draw() # draw frame
	plt.pause(0.00005) # pause frame
	plt.clf() # clear figure
plt.close()

==> anc/example9.py <==
from __future__ import print_function, division
from quspin.operators import hamiltonian, exp_op # operators
from quspin.basis import spin_basis_1d, spin_basis_general # spin basis constructor
from quspin.tools.measurements import obs_vs_time # calculating dynamics
from quspin.tools.Floquet import Floquet_t_vec # period-spaced time vector
import numpy as np # general math functions
import matplotlib.pyplot as plt # plotting library
#
###### define model parameters ######
L_1d = 16 # length of chain for spin 1/2
Lx, Ly = 4, 4 # linear dimension of spin 1 2d lattice
N_2d = Lx*Ly # number of sites for spin 1
Omega = 2.0 # drive frequency
A = 2.0 # drive amplitude
#
###### setting up user-defined symmetry transformations for 2d lattice ######
s = np.arange(N_2d) # sites [0,1,2,....]
x = s%Lx # x positions for sites
y = s//Lx # y positions for sites
T_x = (x+1)%Lx + Lx*y # translation along x-direction
T_y = x +Lx*((y+1)%Ly) # translation along y-direction
P_x = x + Lx*(Ly-y-1) # reflection about x-axis
P_y = (Lx-x-1) + Lx*y # reflection about y-axis
Z   = -(s+1) # spin inversion
#
###### setting up bases ######
basis_1d = spin_basis_1d(L_1d,kblock=0,pblock=1,zblock=1) # 1d - basis
basis_2d = spin_basis_general(N_2d,kxblock=(T_x,0),kyblock=(T_y,0),
				pxblock=(P_x,0),pyblock=(P_y,0),zblock=(Z,0)) # 2d - basis
# print information about the basis
print("Size of 1D H-space: {Ns:d}".format(Ns=basis_1d.Ns))
print("Size of 2D H-space: {Ns:d}".format(Ns=basis_2d.Ns))
#
###### setting up operators in hamiltonian ######
# setting up site-coupling lists
Jzz_1d=[[-1.0,i,(i+1)%L_1d] for i in range(L_1d)]
hx_1d =[[-1.0,i] for i in range(L_1d)]
#
Jzz_2d=[[-1.0,i,T_x[i]] for i in range(N_2d)]+[[-1.0,i,T_y[i]] for i in range(N_2d)]
hx_2d =[[-1.0,i] for i in range(N_2d)]
# setting up hamiltonians
# 1d
Hzz_1d=hamiltonian([["zz",Jzz_1d]],[],basis=basis_1d,dtype=np.float64)
Hx_1d =hamiltonian([["x",hx_1d]],[],basis=basis_1d,dtype=np.float64)
# 2d
Hzz_2d=hamiltonian([["zz",Jzz_2d]],[],basis=basis_2d,dtype=np.float64)
Hx_2d =hamiltonian([["x",hx_2d]],[],basis=basis_2d,dtype=np.float64)
#
###### calculate initial states ######
# calculating bandwidth for non-driven hamiltonian
[E_1d_min],psi_1d = Hzz_1d.eigsh(k=1,which="SA")
[E_2d_min],psi_2d = Hzz_2d.eigsh(k=1,which="SA")
# setting up initial states
psi0_1d = psi_1d.ravel()
psi0_2d = psi_2d.ravel()
#
###### time evolution ######
# stroboscopic time vector
nT = 200 # number of periods to evolve to
t=Floquet_t_vec(Omega,nT,len_T=1) # t.vals=t, t.i=initial time, t.T=drive period
# creating generators of time evolution using exp_op class
U1_1d = exp_op(Hzz_1d+A*Hx_1d,a=-1j*t.T/4)
U2_1d = exp_op(Hzz_1d-A*Hx_1d,a=-1j*t.T/2)
U1_2d = exp_op(Hzz_2d+A*Hx_2d,a=-1j*t.T/4)
U2_2d = exp_op(Hzz_2d-A*Hx_2d,a=-1j*t.T/2)
# user-defined generator for stroboscopic dynamics 
def evolve_gen(psi0,nT,*U_list):
	yield psi0
	for i in range(nT): # loop over number of periods
		for U in U_list: # loop over unitaries
			psi0 = U.dot(psi0)
		yield psi0
# get generator objects for time-evolved states
psi_1d_t = evolve_gen(psi0_1d,nT,U1_1d,U2_1d,U1_1d)
psi_2d_t = evolve_gen(psi0_2d,nT,U1_2d,U2_2d,U1_2d)
#
###### compute expectation values of observables ######
# measure Hzz as a function of time
Obs_1d_t = obs_vs_time(psi_1d_t,t.vals,dict(E=Hzz_1d),return_state=True)
Obs_2d_t = obs_vs_time(psi_2d_t,t.vals,dict(E=Hzz_2d),return_state=True)
# calculating the entanglement entropy density
Sent_time_1d = basis_1d.ent_entropy(Obs_1d_t["psi_t"],sub_sys_A=range(L_1d//2))["Sent_A"]/(L_1d//2)
Sent_time_2d = basis_2d.ent_entropy(Obs_2d_t["psi_t"],sub_sys_A=range(N_2d//2))["Sent_A"]/(N_2d//2)
# calculate entanglement entropy density
s_p_1d = np.log(2)-2.0**(-L_1d//2-L_1d)/(2*(L_1d//2))
s_p_2d = np.log(2)-2.0**(-N_2d//2-N_2d)/(2*(N_2d//2))
#
###### plotting results ######
plt.plot(t.strobo.inds,(Obs_1d_t["E"]-E_1d_min)/(-E_1d_min),marker='.',markersize=5,label="$S=1/2$")
plt.plot(t.strobo.inds,(Obs_2d_t["E"]-E_2d_min)/(-E_2d_min),marker='.',markersize=5,label="$S=1$")
plt.grid()
plt.ylabel("$Q(t)$",fontsize=20)
plt.xlabel("$t/T$",fontsize=20)
plt.savefig("TFIM_Q.pdf")
plt.figure()
plt.plot(t.strobo.inds,Sent_time_1d/s_p_1d,marker='.',markersize=5,label="$1d$")
plt.plot(t.strobo.inds,Sent_time_2d/s_p_2d,marker='.',markersize=5,label="$2d$")
plt.grid()
plt.ylabel("$s_{\mathrm{ent}}(t)/s_\mathrm{Page}$",fontsize=20)
plt.xlabel("$t/T$",fontsize=20)
plt.legend(loc=0,fontsize=16)
plt.savefig("TFIM_S.pdf")
plt.show()

==> anc/matlab_GPE/EOM.m <==
function y = EOM(t,y0,H,H_ramp,U,absrel,abstol)

options = odeset('RelTol',absrel,'AbsTol',abstol);
%start solving the ODE%
[~,y] = ode45('EOM2',t,y0,options,H,H_ramp,U);

==> anc/matlab_GPE/EOM2.m <==
function dy = EOM2(t,y,~,H,H_ramp,U)

dy = -1i.*( (H + H_ramp(t))*y + U.*abs(y).^2.*y );

==> anc/matlab_GPE/main_GPE.m <==
close all;
clear;

L=300; %300; % system size
% define middle of the chain
i_CM = L/2+0.5; % centre of chain

J=1.0;% # hopping
U=1.0;% # Bose-Hubbard interaction strength

mu_i=0.02;% # initial chemical potential
mu_f=0.0002;% # final chemical potential
t_f=30.0/J;

t=linspace(0.0,t_f,21);

sites=1:1:L;

H_ramp = @(t) (mu_f - mu_i).*t/t_f*sparse( diag((sites-i_CM).^2 ) );

H=full(gallery('tridiag',L,-J,0,-J));
%H(1,end)=-J;
%H(end,1)=-J;
H = sparse( H + mu_i.*diag( (sites-i_CM).^2 ) );


[V,E]=eig(full(H));
y0=V(:,1)*sqrt(L);


absrel=1E-15;
abstol=1E-15;
y = EOM(t,y0,H,H_ramp,U,absrel,abstol);

%{
for j =1:length(t)
    plot(sites, abs(y(j,:)).^2,'.', 'markersize',20 );hold all
    plot(sites, abs(y(j,:)).^2,'.', 'markersize',20 );hold all
end
%}
plot(sites, abs(y(20,:)).^2,'.-', 'markersize',26 );hold all


==> anc/old/example7.py <==
from __future__ import print_function, division
from quspin.operators import hamiltonian,exp_op # Hamiltonians and operators
from quspin.basis import spin_basis_1d # spin basis constructor
from quspin.tools.measurements import obs_vs_time # calculating dynamics
from quspin.tools.Floquet import Floquet_t_vec # period-spaced time vector
import numpy as np # general math functions
import matplotlib.pyplot as plt
#
###### define model parameters
L_12 = 18 # length of chain for spin 1/2
L_1 = 11 # length of chain for spin 1
Omega = 2.0 # drive frequency
A = 2.0 # drive amplitude
#
###### setting up bases ######
basis_12 = spin_basis_1d(L_12,S="1/2",kblock=0,pblock=1,zblock=1) # spin 1/2 basis
basis_1 = spin_basis_1d(L_1,S="1"  ,kblock=0,pblock=1,zblock=1) # spin 1 basis
# print information about the basis
print("S = {S:3s}, L = {L:2d}, Size of H-space: {Ns:d}".format(S="1/2",L=L_12,Ns=basis_12.Ns))
print("S = {S:3s}, L = {L:2d}, Size of H-space: {Ns:d}".format(S="1"  ,L=L_1,Ns=basis_1.Ns))
#
###### setting up operators in hamiltonian ######
# setting up site-coupling lists
Jzz_12 = [[-1.0,i,(i+1)%L_12] for i in range(L_12)]
hx_12  = [[-1.0,i] for i in range(L_12)]
Jzz_1 = [[-1.0,i,(i+1)%L_1] for i in range(L_1)]
hx_1  = [[-1.0,i] for i in range(L_1)]
# spin-1/2
Hzz_12 = hamiltonian([["zz",Jzz_12]],[],basis=basis_12,dtype=np.float64)
Hx_12  = hamiltonian([["+",hx_12],["-",hx_12]],[],basis=basis_12,dtype=np.float64)
# spin-1
Hzz_1 = hamiltonian([["zz",Jzz_1]],[],basis=basis_1,dtype=np.float64)
Hx_1  = hamiltonian([["+",hx_1],["-",hx_1]],[],basis=basis_1,dtype=np.float64)
#
###### calculate initial states ######
# calculating bandwidth for non-driven hamiltonian
[E_12_min],psi_12 = Hzz_12.eigsh(k=1,which="SA") #
[E_1_min],psi_1 = Hzz_1.eigsh(k=1,which="SA")
# set up the initial states
psi0_12 = psi_12.ravel()
psi0_1 = psi_1.ravel()
#
###### time evolution ######
# stroboscopic time vector
nT = 200 # number of periods to evolve to
t=Floquet_t_vec(Omega,nT,len_T=1) # t.vals=t, t.i=initial time, t.T=drive period
# creating generators of time evolution using exp_op class
U1_12 = exp_op(Hzz_12+A*Hx_12,a=-1j*t.T/4)
U2_12 = exp_op(Hzz_12-A*Hx_12,a=-1j*t.T/2)
U1_1 = exp_op(Hzz_1+A*Hx_1,a=-1j*t.T/4)
U2_1 = exp_op(Hzz_1-A*Hx_1,a=-1j*t.T/2)
# user-defined generator for stroboscopic dynamics 
def evolve_gen(psi0,nT,*U_list):
	yield psi0
	for i in range(nT): # loop over number of periods
		for U in U_list: # loop over unitaries
			psi0 = U.dot(psi0)
		yield psi0
# get generator objects for time-evolved states
psi_12_t = evolve_gen(psi0_12,nT,U2_12,U1_12,U2_12)
psi_1_t = evolve_gen(psi0_1,nT,U2_1,U1_1,U2_1)
#
###### compute expectation values of observables ######
# measure Hzz as a function of time
Obs_12_t = obs_vs_time(psi_12_t,t.vals,dict(E=Hzz_12),return_state=True)
Obs_1_t = obs_vs_time(psi_1_t,t.vals,dict(E=Hzz_1),return_state=True)
# calculating the entanglement entropy density
Sent_t_12 = basis_12.ent_entropy(Obs_12_t["psi_t"],sub_sys_A=range(L_12//2))["Sent_A"]/(L_12//2)
Sent_t_1 = basis_1.ent_entropy(Obs_1_t["psi_t"],sub_sys_A=range(L_1//2))["Sent_A"]/(L_1//2)
# calculate Page entropy density values
s_p_12 = np.log(2)-2.0**(-L_12//2-L_12)/(2*(L_12//2))
s_p_1 = np.log(3)-3.0**(-L_1//2-L_1)/(2*(L_1//2))
#
###### plotting results ######
plt.plot(t.strobo.inds,(Obs_12_t["E"]-E_12_min)/(-E_12_min),marker='.',markersize=5,label="$S=1/2$")
plt.plot(t.strobo.inds,(Obs_1_t["E"]-E_1_min)/(-E_1_min),marker='.',markersize=5,label="$S=1$")
plt.grid()
plt.ylabel("$Q(t)$",fontsize=20)
plt.xlabel("$t/T$",fontsize=20)
plt.savefig("TFIM_Q.pdf")
plt.figure()
plt.plot(t.strobo.inds,Sent_t_12/s_p_12,marker='.',markersize=5,label="$S=1/2$")
plt.plot(t.strobo.inds,Sent_t_1/s_p_1,marker='.',markersize=5,label="$S=1$")
plt.grid()
plt.ylabel("$s_{\mathrm{ent}}(t)/s_\mathrm{Page}$",fontsize=20)
plt.xlabel("$t/T$",fontsize=20)
plt.legend(loc=0,fontsize=16)
plt.savefig("TFIM_S.pdf")
plt.show()

==> anc/old/example7_new.py <==
from __future__ import print_function, division
import numpy as np
from quspin.operators import ops_dict,hamiltonian,exp_op
from quspin.basis import spin_basis_1d,spin_basis_general
from quspin.tools.measurements import obs_vs_time
import matplotlib.pyplot as plt
import sys,os
# user defined generator
# generates stroboscopic dynamics 
def evolve_gen(psi0,nT,*U_list):
	yield psi0
	for i in range(nT): # loop over number of periods
		for U in U_list: # loop over unitaries
			psi0 = U.dot(psi0)
		yield psi0
# frequency and period for driving.
omega = 10
T = 2*np.pi/omega 
nT = 100 # number of periods to evolve to.
times = np.arange(0,nT+1,1)*T
L_1d = 16 # length of chain for spin 1/2
Lx = 4
Ly = 4
N_2d = Lx*Ly # length of chain for spin 1
###### setting up transformations ######
s = np.arange(N_2d) # sites [0,1,2,....]
x = s%Lx # x positions for sites
y = s//Lx # y positions for sites
T_x = (x+1)%Lx+Lx*y # translation along x-direction
T_y = x+Lx*((y+1)%Ly) # translation along y-direction
P_y = (Lx-x-1)+Lx*y # reflections about y-axis
P_x = x+Lx*(Ly-y-1) # reflections about x-axis
Z   = -(s+1) # spin inversion
###### setting up basis ######
basis_1d = spin_basis_1d(L_1d,kblock=0,pblock=1,zblock=1) # 1d - basis
basis_2d = spin_basis_general(N_2d,kxblock=(T_x,0),kyblock=(T_y,0),
							pxblock=(P_x,0),pyblock=(P_y,0),zblock=(Z,0)) # 2d - basis
# print information about the basis
print("Size of 1D H-space: {Ns:d}".format(Ns=basis_1d.Ns))
print("Size of 2D H-space: {Ns:d}".format(Ns=basis_2d.Ns))
# setting up coupling lists
Jzz_1d = [[-1.0,i,(i+1)%L_1d] for i in range(L_1d)]
hx_1d  = [[-1.0,i] for i in range(L_1d)]
Jzz_2d = [[-1.0,i,T_x[i]] for i in range(N_2d)]
Jzz_2d.extend([[-1.0,i,T_y[i]] for i in range(N_2d)])
hx_2d  = [[-1.0,i] for i in range(N_2d)]
# dictioanry to turn off checks
no_checks = dict(check_symm=False,check_herm=False)
# setting up hamiltonians
Hzz_1d = hamiltonian([["zz",Jzz_1d]],[],basis=basis_1d,dtype=np.float64)
Hx_1d  = hamiltonian([["x",hx_1d]],[],basis=basis_1d,dtype=np.float64)
Hzz_2d = hamiltonian([["zz",Jzz_2d]],[],basis=basis_2d,dtype=np.float64,**no_checks)
Hx_2d  = hamiltonian([["x",hx_2d]],[],basis=basis_2d,dtype=np.float64,**no_checks)
# calculating bandwidth for non-driven hamiltonian
[E_1d_min],psi_1d = Hzz_1d.eigsh(k=1,which="SA")
[E_2d_min],psi_2d = Hzz_2d.eigsh(k=1,which="SA")
# setting up initial states
psi0_1d = psi_1d.ravel()
psi0_2d = psi_2d.ravel()
# creating generators of time evolution
U1_1d = exp_op(Hzz_1d+omega*Hx_1d,a=-1j*T/4)
U2_1d = exp_op(Hzz_1d-omega*Hx_1d,a=-1j*T/2)
U1_2d = exp_op(Hzz_2d+omega*Hx_2d,a=-1j*T/4)
U2_2d = exp_op(Hzz_2d-omega*Hx_2d,a=-1j*T/2)
# get generator objects to get time dependent states
psi_1d_t = evolve_gen(psi0_1d,nT,U1_1d,U2_1d,U1_1d)
psi_2d_t = evolve_gen(psi0_2d,nT,U1_2d,U2_2d,U1_2d)
# measure energy as a function of time
Obs_1d_t = obs_vs_time(psi_1d_t,times,dict(E=Hzz_1d),return_state=True)
Obs_2d_t = obs_vs_time(psi_2d_t,times,dict(E=Hzz_2d),return_state=True)
# calculate page entropy density
s_p_1d = np.log(2)-2.0**(-L_1d//2-L_1d)/(2*(L_1d//2))
s_p_2d = np.log(2)-2.0**(-N_2d//2-N_2d)/(2*(N_2d//2))
# calculating the entanglement entropy density
Sent_time_1d = basis_1d.ent_entropy(Obs_1d_t["psi_t"],sub_sys_A=range(L_1d//2))["Sent_A"]/(L_1d//2)
Sent_time_2d = basis_2d.ent_entropy(Obs_2d_t["psi_t"],sub_sys_A=range(N_2d//2))["Sent_A"]/(N_2d//2)
#plotting results
plt.plot(times/T,(Obs_1d_t["E"]-E_1d_min)/(-E_1d_min),marker='.',markersize=5,label="$S=1/2$")
plt.plot(times/T,(Obs_2d_t["E"]-E_2d_min)/(-E_2d_min),marker='.',markersize=5,label="$S=1$")
plt.grid()
plt.ylabel("$Q(t)$",fontsize=20)
plt.xlabel("$t/T$",fontsize=20)
plt.savefig("TFIM_Q.pdf")
plt.figure()
plt.plot(times/T,Sent_time_1d/s_p_1d,marker='.',markersize=5,label="$1D$")
plt.plot(times/T,Sent_time_2d/s_p_2d,marker='.',markersize=5,label="$2D$")
plt.grid()
plt.ylabel("$s_{\mathrm{ent}}(t)/s_\mathrm{Page}$",fontsize=20)
plt.xlabel("$t/T$",fontsize=20)
plt.legend(loc=0,fontsize=16)
plt.savefig("TFIM_S.pdf")
plt.show()

==> anc/old/example7_new2.py <==
from __future__ import print_function, division
from quspin.operators import quantum_operator, hamiltonian, exp_op # operators
from quspin.basis import spin_basis_1d, spin_basis_general # spin basis constructors
from quspin.tools.measurements import obs_vs_time # calculating dynamics
from quspin.tools.Floquet import Floquet_t_vec # period-spaced time vector
import numpy as np # general math functions
import matplotlib.pyplot as plt
#
###### define model parameters ######
L_1d = 16 # length of chain for spin 1/2
Lx, Ly = 4, 4 # linear dimension of spin 1 2d lattice
N_2d = Lx*Ly # number of sites for spin 1
Omega = 2.0 # drive frequency
A = 2.0 # drive amplitude
#
###### setting up user-defined symmetry transformations for 2d lattice ######
s = np.arange(N_2d) # sites [0,1,2,....]
x = s%Lx # x positions for sites
y = s//Lx # y positions for sites
T_x = (x+1)%Lx + Lx*y # translation along x-direction
T_y = x +Lx*((y+1)%Ly) # translation along y-direction
P_y = (Lx-x-1) + Lx*y # reflection about y-axis
P_x = x + Lx*(Ly-y-1) # reflection about x-axis
Z   = -(s+1) # spin inversion
#
###### setting up bases ######
basis_1d = spin_basis_1d(L_1d,kblock=0,pblock=1,zblock=1) # 1d - basis
basis_2d = spin_basis_general(N_2d,kxblock=(T_x,0),kyblock=(T_y,0),
							pxblock=(P_x,0),pyblock=(P_y,0),zblock=(Z,0)) # 2d - basis
# print information about the basis
print("Size of 1D H-space: {Ns:d}".format(Ns=basis_1d.Ns))
print("Size of 2D H-space: {Ns:d}".format(Ns=basis_2d.Ns))
#
###### setting up operators in hamiltonian ######
# setting up site-coupling lists
Jzz_1d = [[-1.0,i,(i+1)%L_1d] for i in range(L_1d)]
hx_1d  = [[-1.0,i] for i in range(L_1d)]
#
Jzz_2d = [[-1.0,i,T_x[i]] for i in range(N_2d)] + [[-1.0,i,T_y[i]] for i in range(N_2d)]
hx_2d  = [[-1.0,i] for i in range(N_2d)]
# setting up hamiltonians
# spin-1/2
Hzz_1d = hamiltonian([["zz",Jzz_1d]],[],basis=basis_1d,dtype=np.float64)
Hx_1d  = hamiltonian([["x",hx_1d]],[],basis=basis_1d,dtype=np.float64)
# spin-1
Hzz_2d = hamiltonian([["zz",Jzz_2d]],[],basis=basis_2d,dtype=np.float64)
Hx_2d  = hamiltonian([["x",hx_2d]],[],basis=basis_2d,dtype=np.float64)
#
###### calculate initial states ######
# calculating bandwidth for non-driven hamiltonian
[E_1d_min],psi_1d = Hzz_1d.eigsh(k=1,which="SA")
[E_2d_min],psi_2d = Hzz_2d.eigsh(k=1,which="SA")
# setting up initial states
psi0_1d = psi_1d.ravel()
psi0_2d = psi_2d.ravel()
#
###### time evolution ######
# stroboscopic time vector
nT = 200 # number of periods to evolve to
t=Floquet_t_vec(Omega,nT,len_T=1) # t.vals=t, t.i=initial time, t.T=drive period
# creating generators of time evolution using exp_op class
U1_1d = exp_op(Hzz_1d+A*Hx_1d,a=-1j*t.T/4)
U2_1d = exp_op(Hzz_1d-A*Hx_1d,a=-1j*t.T/2)
U1_2d = exp_op(Hzz_2d+A*Hx_2d,a=-1j*t.T/4)
U2_2d = exp_op(Hzz_2d-A*Hx_2d,a=-1j*t.T/2)
# user-defined generator for stroboscopic dynamics 
def evolve_gen(psi0,nT,*U_list):
	yield psi0
	for i in range(nT): # loop over number of periods
		for U in U_list: # loop over unitaries
			psi0 = U.dot(psi0)
		yield psi0
# get generator objects for time-evolved states
psi_1d_t = evolve_gen(psi0_1d,nT,U1_1d,U2_1d,U1_1d)
psi_2d_t = evolve_gen(psi0_2d,nT,U1_2d,U2_2d,U1_2d)
#
###### compute expectation values of observables ######
# measure Hzz as a function of time
Obs_1d_t = obs_vs_time(psi_1d_t,t.vals,dict(E=Hzz_1d),return_state=True)
Obs_2d_t = obs_vs_time(psi_2d_t,t.vals,dict(E=Hzz_2d),return_state=True)
# calculate entanglement entropy density
s_p_1d = np.log(2)-2.0**(-L_1d//2-L_1d)/(2*(L_1d//2))
s_p_2d = np.log(2)-2.0**(-N_2d//2-N_2d)/(2*(N_2d//2))
# calculating the entanglement entropy density
Sent_time_1d = basis_1d.ent_entropy(Obs_1d_t["psi_t"],sub_sys_A=range(L_1d//2))["Sent_A"]/(L_1d//2)
Sent_time_2d = basis_2d.ent_entropy(Obs_2d_t["psi_t"],sub_sys_A=range(N_2d//2))["Sent_A"]/(N_2d//2)
#
###### plotting results ######
plt.plot(t.strobo.inds,(Obs_1d_t["E"]-E_1d_min)/(-E_1d_min),marker='.',markersize=5,label="$S=1/2$")
plt.plot(t.strobo.inds,(Obs_2d_t["E"]-E_2d_min)/(-E_2d_min),marker='.',markersize=5,label="$S=1$")
plt.grid()
plt.ylabel("$Q(t)$",fontsize=20)
plt.xlabel("$t/T$",fontsize=20)
plt.savefig("TFIM_Q.pdf")
plt.figure()
plt.plot(t.strobo.inds,Sent_time_1d/s_p_1d,marker='.',markersize=5,label="$1D$")
plt.plot(t.strobo.inds,Sent_time_2d/s_p_2d,marker='.',markersize=5,label="$2D$")
plt.grid()
plt.ylabel("$s_{\mathrm{ent}}(t)/s_\mathrm{Page}$",fontsize=20)
plt.xlabel("$t/T$",fontsize=20)
plt.legend(loc=0,fontsize=16)
plt.savefig("TFIM_S.pdf")
plt.show()

==> anc/test.py <==
from quspin.operators import hamiltonian # Hamiltonians and operators
from quspin.basis import spin_basis_1d, fermion_basis_1d # Hilbert space spin basis
import numpy as np

L=8
basis_fermion = fermion_basis_1d(L=L,Nf=range(0,L+1,2),kblock=0)
J_pm=[[-1,i,i+1] for i in range(L-1)] 
J_mp=[[+1,i,i+1] for i in range(L-1)]
J_pm.append([+1,L-1,0]) # APBC
J_mp.append([-1,L-1,0]) # APBC
static_fermion =[["+-",J_pm],["-+",J_mp]]
H_fermion=hamiltonian(static_fermion,[],basis=basis_fermion,dtype=np.float64,check_pcon=False)

==> figs/example8_figs.py <==
from __future__ import print_function, division
from quspin.operators import hamiltonian # Hamiltonians and operators
from quspin.basis import boson_basis_1d # Hilbert space boson basis
from quspin.tools.evolution import evolve # nonlinear evolution 
import numpy as np # generic math functions
import matplotlib.pyplot as plt # plotting library
from six import iteritems # loop over elements of dictionary
#
##### define model parameters #####
L=300 # system size
# calculate centre of chain
if L%2==0:
	j0 = L//2-0.5 # centre of chain
else:
	j0 = L//2 # centre of chain
sites=np.arange(L)-j0
# static parameters
J=1.0 # hopping
U=1.0 # Bose-Hubbard interaction strength
# dynamic parameters
kappa_trap_i=0.001 # initial chemical potential
kappa_trap_f=0.0001 # final chemical potential
t_ramp=40.0/J # set total ramp time
# ramp protocol
def ramp(t,kappa_trap_i,kappa_trap_f,t_ramp):
	return  (kappa_trap_f - kappa_trap_i)*t/t_ramp + kappa_trap_i
# ramp protocol parameters
ramp_args=[kappa_trap_i,kappa_trap_f,t_ramp]
#
##### construct single-particle Hamiltonian #####
# define site-coupling lists
hopping=[[-J,i,(i+1)%L] for i in range(L-1)]
trap=[[0.5*(i-j0)**2,i] for i in range(L)]
# define static and dynamic lists
static=[["+-",hopping],["-+",hopping]]
dynamic=[['n',trap,ramp,ramp_args]]
# define basis
basis = boson_basis_1d(L,Nb=1,sps=2)
# build Hamiltonian
Hsp=hamiltonian(static,dynamic,basis=basis,dtype=np.float64)
E,V=Hsp.eigsh(time=0.0,k=1,which='SA')
#
##### imaginary-time evolution to compute GS of GPE #####
def GPE_imag_time(tau,phi,Hsp,U):
	"""
	This function solves the real-valued GPE in imaginary time:
	$$ -\dot\phi(\tau) = Hsp(t=0)\phi(\tau) + U |\phi(\tau)|^2 \phi(\tau) $$
	"""
	return -( Hsp.dot(phi,time=0) + U*np.abs(phi)**2*phi )
# define ODE parameters
GPE_params = (Hsp,U)
# define initial state to flow to GS from
phi0=V[:,0]*np.sqrt(L) # initial state normalised to 1 particle per site
# define imaginary time vector
tau=np.linspace(0.0,35.0,71)
# evolve state in imaginary time
psi_tau = evolve(phi0,tau[0],tau,GPE_imag_time,f_params=GPE_params,
							imag_time=True,real=True,iterate=True)
#
fontsize=24
# display state evolution
for i,psi0 in enumerate(psi_tau):
	# compute energy
	E_GS=(Hsp.matrix_ele(psi0,psi0,time=0) + 0.5*U*np.sum(np.abs(psi0)**4) ).real
	# plot wave function
	plt.plot(sites, abs(phi0)**2, color='r',marker='s',alpha=0.2,
										label='$|\\phi_j(0)|^2$')
	plt.plot(sites, abs(psi0)**2, color='b',marker='o',
								label='$|\\phi_j(\\tau)|^2$' )
	plt.xlabel('$\\mathrm{lattice\\ sites}$',fontsize=fontsize)
	plt.title('$J\\tau=%0.2f,\\ E_\\mathrm{GS}(\\tau)=%0.4fJ$'%(tau[i],E_GS)
																,fontsize=fontsize)
	plt.ylim([-0.01,max(abs(phi0)**2)+0.01])
	plt.legend(fontsize=fontsize)
	plt.xticks(fontsize=fontsize)
	plt.yticks(fontsize=fontsize)
	plt.tight_layout()
	if i in [1,10,60]:
		plt.savefig("GPE_imag_time_{0:d}.pdf".format(i))
	#plt.draw() # draw frame
	#plt.pause(0.005) # pause frame
	plt.clf() # clear figure
plt.close()
#
##### real-time evolution of GPE #####
def GPE(time,psi):
	"""
	This function solves the complex-valued time-dependent GPE:
	$$ i\dot\psi(t) = Hsp(t)\psi(t) + U |\psi(t)|^2 \psi(t) $$
	"""
	# solve static part of GPE
	psi_dot = Hsp.static.dot(psi) + U*np.abs(psi)**2*psi
	# solve dynamic part of GPE
	for f,Hd in iteritems(Hsp.dynamic):
		psi_dot += f(time)*Hd.dot(psi)
	return -1j*psi_dot
# define real time vector
t=np.linspace(0.0,t_ramp,101)
# time-evolve state according to GPE
psi_t = evolve(psi0,t[0],t,GPE,iterate=True,atol=1E-12,rtol=1E-12)
#
# display state evolution
for i,psi in enumerate(psi_t):
	# compute energy
	E=(Hsp.matrix_ele(psi,psi,time=t[i]) + 0.5*U*np.sum(np.abs(psi)**4) ).real
	# compute trap
	kappa_trap=ramp(t[i],kappa_trap_i,kappa_trap_f,t_ramp)*(sites)**2
	# plot wave function
	plt.plot(sites, abs(psi0)**2, color='r',marker='s',alpha=0.2
								,label='$|\\psi_{\\mathrm{GS},j}|^2$')
	plt.plot(sites, abs(psi)**2, color='b',marker='o',label='$|\\psi_j(t)|^2$')
	plt.plot(sites, kappa_trap,'--',color='g',label='$\\mathrm{trap}$')
	plt.ylim([-0.01,max(abs(psi0)**2)+0.01])
	plt.xlabel('$\\mathrm{lattice\\ sites}$',fontsize=fontsize)
	plt.title('$Jt=%0.2f,\\ E(t)-E_\\mathrm{GS}=%0.4fJ$'%(t[i],E-E_GS),fontsize=fontsize)
	plt.legend(loc='upper right',fontsize=fontsize)
	plt.xticks(fontsize=fontsize)
	plt.yticks(fontsize=fontsize)
	plt.tight_layout()
	if i in [20,70,100]:
		plt.savefig("GPE_real_time_{0:d}.pdf".format(i))
	#plt.draw() # draw frame
	#plt.pause(0.00005) # pause frame
	plt.clf() # clear figure
plt.close()
